Carbon-aware Software Services

The significant carbon footprint of the ICT sector calls for methodologies to contain carbon emissions of running software. This article proposes a novel framework for implementing, configuring and assessing carbon-aware interactive software services. First, we propose a methodology to implement carbon-aware services leveraging the Strategy design pattern to feature alternative service versions with different energy consumption. Then, we devise a bilevel optimisation scheme to configure which version to use at different times of the day, based on forecasts of carbon intensity and service requests, pursuing the two-fold goal of minimising carbon emissions and maintaining average output quality above a desired set-point. Last, an open-source prototype of such optimisation scheme is used to configure a software service implemented as per our methodology and assessed against traditional non-adaptive implementations of the same service. Results show the capability of our framework to control the average quality of output results of carbon-aware services and to reduce carbon emissions from 8% to 50%.

==> plot/err_co2_horizontal.py <==
from os import listdir
from matplotlib import pyplot as plt
import numpy as np

# Function to parse the results contained in a given file
def parse_results(file_name):
    r = {}
    r["strategies"] = {}
    file = open(file_name,"r")
    for result in list(file)[1:]:
        raw_data = result.replace("\n","").split(",")
        strategy = raw_data[0]
        r["strategies"][strategy] = {}
        r["strategies"][strategy]["carbon"] = float(raw_data[1])
        r["strategies"][strategy]["avg_error"] = float(raw_data[2])
        # r["strategies"][strategy]["max_error"] = raw_data[3]  
    file.close()
    r["max_carbon"] = r["strategies"]["always_high"]["carbon"]
    return r

# Utility function to compute percentage of saved carbon
def saved(strategy,data):
    strategy_co2 = data["strategies"][strategy]["carbon"]
    max_co2 = data["max_carbon"]
    saved_co2 = max_co2 - strategy_co2
    return round(saved_co2*100/max_co2,2)

# Function to prepare histogram data
def prepare_hist(data):
    hist_data = {}
    hist_data["labels"] = [] # x-axis: list of strategy names
    hist_data["saved_co2"] = [] # y-axis: list of saved_co2 for each strategy
    hist_data["error"] = [] # y-axis: list of error for each strategy
    for s in data["strategies"]:
        if not s == "always_high":
            # get x data (strategy name)
            hist_data["labels"].insert(0,s.replace("_"," "))
            # get y data (saved_co2,error)
            hist_data["saved_co2"].insert(0,saved(s,data))
            hist_data["error"].insert(0,data["strategies"][s]["avg_error"])
    return hist_data

# ----------------------
#  RUN
# ----------------------

# Get names of result files to be plotted
result_files = listdir(".")
result_files = list(filter(lambda x : x.startswith("results") and x.endswith("csv"),result_files))
result_files.sort()

# Plot a different histogram chart for each result file
letter = "a"
for f_name in result_files:
    res = parse_results(f_name)
    hist_data = prepare_hist(res)
    
    # Plot setup
    bar_height = 0.4
    plt.rcParams['font.family'] = 'Helvetica'
    plt.rcParams['font.size'] = '22'
    plt.rcParams["legend.loc"] = 'lower right'
    plt.figure(figsize=(11, 6))

    # Setting y axis
    y = np.arange(len(hist_data["labels"]))
    plt.yticks(y, hist_data["labels"])  

    # Setting x axis
    max_x = 75
    plt.xlim(0, max_x)
    plt.xticks(np.arange(0, max_x, 10))
    plt.xlabel("error/reduction percentage\n(" + letter + ")")

    # Displaying bars
    err_bars = plt.barh(y + bar_height/2, hist_data["error"], color="orange", height=bar_height, label='Average error')
    co2_bars = plt.barh(y - bar_height/2, hist_data["saved_co2"], color="green", height=bar_height, label='Emission reduction')

    # Adding labels to bars
    for bar in co2_bars + err_bars:
        width = bar.get_width()
        plt.text(width, bar.get_y() + bar.get_height()/2, ' {:.1f}'.format(width), ha='left', va='center')


    # Printout
    plt.legend()
    plt.tight_layout()
    plt.savefig(f_name.split(".")[0] + ".pdf")

    letter = chr(ord(letter) + 1)


==> plot/input_values.py <==
import numpy as np
import matplotlib.pyplot as plt

# Plot setup
plt.rcParams['font.family'] = 'Helvetica'
plt.rcParams['font.size'] = '27'

# Read CSV data
data = {}
data['time_slots'] = np.arange(0,24,0.5)
data['actual_carbon'] = []
data['forecast_carbon'] = []
data['camel'] = {}
data['camel']['actual_reqs'] = []
data['camel']['forecast_reqs'] = []
csv_data = open("m01_camel.csv","r")
for line in list(csv_data)[1:]:
    line_data = line.replace("\n","").split(",")
    data['actual_carbon'].append(line_data[1])
    data['forecast_carbon'].append(line_data[2])
    data['camel']['actual_reqs'].append(line_data[3])
    data['camel']['forecast_reqs'].append(line_data[4])
csv_data.close()
data['stable_300'] = {}
data['stable_300']['actual_reqs'] = []
data['stable_300']['forecast_reqs'] = []
csv_data = open("m01_stable_300.csv","r")
for line in list(csv_data)[1:]:
    line_data = line.replace("\n","").split(",")
    data['stable_300']['actual_reqs'].append(line_data[3])
    data['stable_300']['forecast_reqs'].append(line_data[4])
csv_data.close()
data['stable_500'] = {}
data['stable_500']['actual_reqs'] = []
data['stable_500']['forecast_reqs'] = []
csv_data = open("m01_stable_500.csv","r")
for line in list(csv_data)[1:]:
    line_data = line.replace("\n","").split(",")
    data['stable_500']['actual_reqs'].append(line_data[3])
    data['stable_500']['forecast_reqs'].append(line_data[4])
csv_data.close()

# ** Print carbon intensity over time on "carbon.pdf" ** 
plt.figure(figsize=(7, 5))
# Set axes
max_y = 301
plt.ylim(0, max_y)
plt.yticks(np.arange(0, max_y, 50))
plt.ylabel("carbon intensity\n(gCO2-eq/KWh)")
plt.xlim(0, 23)
plt.xticks(np.arange(0,24,3))
plt.xlabel("time slot\n(d)")
# Convert data and create step plot
actual_carbon = [float(value) for value in data['actual_carbon']]
plt.step(data['time_slots'], actual_carbon, where='mid', linewidth=3.5, label="Actual")
forecast_carbon = [float(value) for value in data['forecast_carbon']]
plt.step(data['time_slots'], forecast_carbon, where='mid', linewidth=3.5, label="Forecast")
# Plot
plt.legend()
plt.tight_layout()
plt.savefig("carbon.pdf")

# ** Print user requests over time on camel's "reqs.pdf" ** 
plt.figure(figsize=(7, 5))
# Set axes
max_y = 1100
plt.ylim(0, max_y)
plt.yticks(np.arange(0, max_y, 250))
plt.ylabel("requests")
plt.xlim(0, 23)
plt.xticks(np.arange(0,24,3))
plt.xlabel("time slot\n(a)")
# Convert data and create step plot
actual_reqs = [float(value) for value in data['camel']['actual_reqs']]
plt.step(data['time_slots'], actual_reqs, where='mid', linewidth=3.5, label="Actual")
forecast_reqs = [float(value) for value in data['camel']['forecast_reqs']]
plt.step(data['time_slots'], forecast_reqs, where='mid', linewidth=3.5, label="Forecast")
# Plot
plt.legend()
plt.tight_layout()
plt.savefig("reqs_camel.pdf")

# ** Print user requests over time on stable 300's "reqs.pdf" ** 
plt.figure(figsize=(7, 5))
# Set axes
max_y = 1100
plt.ylim(0, max_y)
plt.yticks(np.arange(0, max_y, 250))
plt.ylabel("requests")
plt.xlim(0, 23)
plt.xticks(np.arange(0,24,3))
plt.xlabel("time slot\n(b)")
# Convert data and create step plot
actual_reqs = [float(value) for value in data['stable_300']['actual_reqs']]
plt.step(data['time_slots'], actual_reqs, where='mid', linewidth=3.5, label="Actual")
forecast_reqs = [float(value) for value in data['stable_300']['forecast_reqs']]
plt.step(data['time_slots'], forecast_reqs, where='mid', linewidth=3.5, label="Forecast")
# Plot
plt.legend()
plt.tight_layout()
plt.savefig("reqs_stable_300.pdf")

# ** Print user requests over time on stable 500's "reqs.pdf" ** 
plt.figure(figsize=(7, 5))
# Set axes
max_y = 1100
plt.ylim(0, max_y)
plt.yticks(np.arange(0, max_y, 250))
plt.ylabel("requests")
plt.xlim(0, 23)
plt.xticks(np.arange(0,24,3))
plt.xlabel("time slot\n(c)")
# Convert data and create step plot
actual_reqs = [float(value) for value in data['stable_500']['actual_reqs']]
plt.step(data['time_slots'], actual_reqs, where='mid', linewidth=3.5, label="Actual")
forecast_reqs = [float(value) for value in data['stable_500']['forecast_reqs']]
plt.step(data['time_slots'], forecast_reqs, where='mid', linewidth=3.5, label="Forecast")
# Plot
plt.legend()
plt.tight_layout()
plt.savefig("reqs_stable_500.pdf")

==> plot/old/err_co2_vertical.py <==
from os import listdir
from matplotlib import pyplot as plt
import numpy as np

# Function to parse the results contained in a given file
def parse_results(file_name):
    r = {}
    r["strategies"] = {}
    file = open(file_name,"r")
    for result in list(file)[1:]:
        raw_data = result.replace("\n","").split(",")
        strategy = raw_data[0]
        r["strategies"][strategy] = {}
        r["strategies"][strategy]["carbon"] = float(raw_data[1])
        r["strategies"][strategy]["avg_error"] = float(raw_data[2])
        # r["strategies"][strategy]["max_error"] = raw_data[3]  
    file.close()
    r["max_carbon"] = r["strategies"]["always_high"]["carbon"]
    return r

# Utility function to compute percentage of saved carbon
def saved(strategy,data):
    strategy_co2 = data["strategies"][strategy]["carbon"]
    max_co2 = data["max_carbon"]
    saved_co2 = max_co2 - strategy_co2
    return round(saved_co2*100/max_co2,2)

# Function to prepare histogram data
def prepare_hist(data):
    hist_data = {}
    hist_data["labels"] = [] # x-axis: list of strategy names
    hist_data["saved_co2"] = [] # y-axis: list of saved_co2 for each strategy
    hist_data["error"] = [] # y-axis: list of error for each strategy
    for s in data["strategies"]:
        if not s == "always_high":
            # get x data (strategy name)
            hist_data["labels"].append(s.replace("_","\n"))
            # get y data (saved_co2,error)
            hist_data["saved_co2"].append(saved(s,data))
            hist_data["error"].append(data["strategies"][s]["avg_error"])
    return hist_data

# ----------------------
#  RUN
# ----------------------

# Get names of result files to be plotted
result_files = listdir(".")
result_files = filter(lambda x : x.startswith("results") and x.endswith("csv"),result_files)

# Plot a different histogram chart for each result file
for f_name in result_files:
    res = parse_results(f_name)
    hist_data = prepare_hist(res)
    print(hist_data)
    
    # Plot setup
    bar_width = 0.35
    plt.rcParams['font.family'] = 'Helvetica'
    plt.rcParams['font.size'] = '20'
    plt.figure(figsize=(15, 6))

    # Setting x axis
    x = np.arange(len(hist_data["labels"]))
    plt.xticks(x, hist_data["labels"])  

    # Setting y axis
    max_y = 75
    plt.ylim(0,max_y)
    plt.yticks(np.arange(0, max_y, 10))

    # Displaying bars
    co2_bars = plt.bar(x - bar_width/2, hist_data["saved_co2"], color="green", width=bar_width, label='Emission reduction')
    err_bars = plt.bar(x + bar_width/2, hist_data["error"], color="orange", width=bar_width, label='Average error')

    # Adding labels to bars
    for bar in co2_bars + err_bars:
        height = bar.get_height()
        plt.text(bar.get_x() + bar.get_width()/2, height, '{:.1f}'.format(height), ha='center', va='bottom')

    # Printout
    plt.legend()
    plt.tight_layout()
    plt.savefig(f_name.split(".")[0] + ".pdf")

